GraphiQ: Quantum circuit design for photonic graph states

GraphiQ is a versatile open-source framework for designing photonic graph state generation schemes, with a particular emphasis on photon-emitter hybrid circuits. Built in Python, GraphiQ consists of a suite of design tools, including multiple simulation backends and optimization methods. The library supports scheme optimization in the presence of circuit imperfections, as well as user-defined optimization goals. Our framework thus represents a valuable tool for the development of practical schemes adhering to experimentally-relevant constraints. As graph states are a key resource for measurement-based quantum computing, all-photonic quantum repeaters, and robust quantum metrology, among others, we envision GraphiQ's broad impact for advancing quantum technologies.

==> code/circuit.py <==
c = CircuitDAG(n_emitter=1, n_photon=1)
c.add(Hadamard(register=0, reg_type="e"))
c.add(CNOT(control=0, control_type="e", target=0, target_type="p"))


==> code/circuit_metric.py <==
metric = CircuitMaxEmitDepth()
metric.evaluate(state, circuit)

==> code/evaluate.py <==
import networkx as nx
from graphiq.backends.stabilizer.compiler import StabilizerCompiler
from graphiq.metrics import Infidelity, CircuitDepth
from graphiq.solvers.time_reversed_solver import TimeReversedSolver
from graphiq.state import QuantumState

# a 3-qubit linear cluster state as the target
graph = nx.Graph([(0, 1), (1, 2)])
target = QuantumState(graph, rep_type="graph")

# use the infidelity as the metric
metric = Infidelity(target)

# use the stabilizer backend
compiler = StabilizerCompiler()

# use the time reversed solver by Li et al.
solver = TimeReversedSolver(
    target=target,
    metric=metric,
    compiler=compiler,
)

solver.solve()
score, circuit = solver.result
print(f"The fidelity between the target and generated states is {1 - score}")
depth = CircuitDepth()
print(f"Circuit depth is {depth.evaluate(state=None, circuit=circuit)}")
circuit.draw_circuit()


==> code/exploration.py <==
from graphiq.solvers.alternate_target_solver import AlternateTargetSolver, AlternateTargetSolverSetting
from graphiq.backends.stabilizer.compiler import StabilizerCompiler
from graphiq.backends.density_matrix.compiler import DensityMatrixCompiler
from graphiq.metrics import Infidelity

# assume target_graph is a valid QuantumState object
setting = AlternateTargetSolverSetting()
solver = AlternateTargetSolver(
    target=target_graph, solver_setting=setting, noise_model_mapping="depolarizing"
)

# solver options
solver.metric = Infidelity
solver.compiler = StabilizerCompiler()
solver.noise_compiler = DensityMatrixCompiler()
solver.io = None
solver.noise_simulation = True
solver.seed = 1

# obtain results
results = solver.solve()


==> code/noise.py <==
import graphiq.noise.noise_models as nm
# create a photon loss with loss probability = 0.1
loss = nm.PhotonLoss(0.1)
# create a depolarizing noise with error probability = 0.02
noise = nm.DepolarizingNoise(0.02)
# apply the loss and depolarizing noise to the first qubit (index 0) of a 2-qubit state
loss.apply(state_dm, 2, 0)
noise.apply(state_dm, 2, 0)

==> code/simulate.py <==
from graphiq.circuit.circuit_dag import CircuitDAG
from graphiq.circuit.ops import Hadamard, CNOT, MeasurementCNOTandReset
from graphiq.backends.density_matrix.compiler import DensityMatrixCompiler

# initialize a quantum circuit with 1 emitter and 3 photonic qubits
circuit = CircuitDAG(n_emitter=1, n_photon=3)

circuit.add(Hadamard(register=0, reg_type="e"))
circuit.add(CNOT(control=0, control_type="e", target=0, target_type="p"))
circuit.add(Hadamard(register=0, reg_type="e"))
circuit.add(CNOT(control=0, control_type="e", target=1, target_type="p"))
circuit.add(CNOT(control=0, control_type="e", target=2, target_type="p"))
circuit.add(Hadamard(register=2, reg_type="p"))
circuit.add(Hadamard(register=0, reg_type="e"))
circuit.add(
    MeasurementCNOTandReset(control=0, control_type="e", target=2, target_type="p")
)

# plot the circuit as a directed, acyclic graph
circuit.draw_circuit()

# simulate the circuit with density matrix compiler
compiler = DensityMatrixCompiler()
state = compiler.compile(circuit)

# trace out the emitter qubit
state.partial_trace(keep=(0, 1, 2), dims=4 * [2])


==> code/states.py <==
data = networkx.Graph([(0,1),(1,2)])
state_dm = QuantumState(data,"dm")
state_graph = QuantumState(data,"g")
